Making Many-Body Interactions Nearly Pairwise Additive: The Polarized Many-Body Expansion Approach

The Many-Body Expansion (MBE) is a useful tool to simulate condensed phase chemical systems, often avoiding the steep computational cost of usual electronic structure methods. However, it often requires higher than 2-body terms to achieve quantitative accuracy. In this work, we propose the Polarized MBE (PolBE) method where each MBE energy contribution is treated as an embedding problem. In each energy term, a smaller fragment is embedded into a larger, polarized environment and only a small region is treated at the high-level of theory using embedded mean-field theory. The role of polarized environment was found to be crucial in providing quantitative accuracy at the 2-body level. PolBE accurately predicts non-covalent interaction energies for a number of systems, including CO$_2$, water, and hydrated ion clusters, with a variety of interaction mechanisms, from weak dispersion to strong electrostatics considered in this work. We further demonstrate that the PolBE interaction energy is predominantly pairwise unlike the usual vacuum MBE which requires higher-order terms to achieve similar accuracy. We numerically show that PolBE often performs better than other widely used embedded MBE methods such as the electrostatically embedded MBE. Owing to the lack of expensive diagonalization of Fock matrices and its embarrassingly parallel nature, PolBE is a promising way to access condensed phase systems with hybrid density functionals that are difficult to treat with currently available methods.

==> Graphs/.ipynb_checkpoints/graphs-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import seaborn as sns; sns.set()\n",
    "import matplotlib.pyplot as plt\n",
    "import scipy\n",
    "from matplotlib.pyplot import figure\n",
    "from scipy.optimize import curve_fit\n",
    "\n",
    "HARTREETOKJMOL = 2625.499638"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "data_emft = pd.read_excel('data_for_graphs.xlsx',sheetname='EMFT',header=[0])\n",
    "data_CO2 = pd.read_excel('data_for_graphs.xlsx',sheetname='CO2',header=[0])\n",
    "# data_emft_seaborn = pd.read_excel('data_for_graphs.xlsx',sheetname='EMFT_seaborn',header=[0])\n",
    "data_CO2_eda = pd.read_excel('data_for_graphs.xlsx',sheetname='CO2_EDA',header=[0])\n",
    "data_water = pd.read_excel('data_for_graphs.xlsx',sheetname='water',header=[0])\n",
    "data_water_eda = pd.read_excel('data_for_graphs.xlsx',sheetname='water_EDA',header=[0])\n",
    "data_water_trimer_PES = pd.read_excel('data_for_graphs.xlsx',sheetname='water_trimer_PES',header=[0])\n",
    "data_hydratedCa = pd.read_excel('data_for_graphs.xlsx',sheetname='hydrated_Ca',header=[0])\n",
    "data_hydratedCa_eda = pd.read_excel('data_for_graphs.xlsx',sheetname='hydratedCa_EDA',header=[0])\n",
    "\n",
    "data_hydratedLi = pd.read_excel('data_for_graphs.xlsx',sheetname='hydrated_Li',header=[0])\n",
    "data_hydratedLi_eda = pd.read_excel('data_for_graphs.xlsx',sheetname='hydratedLi_EDA',header=[0])\n",
    "\n",
    "data_hydratedOH = pd.read_excel('data_for_graphs.xlsx',sheetname='hydrated_OH',header=[0])\n",
    "data_hydratedOH_eda = pd.read_excel('data_for_graphs.xlsx',sheetname='hydratedOH_EDA',header=[0])\n",
    "\n",
    "data_erranalysis = pd.read_excel('data_for_graphs.xlsx',sheetname='err_analysis',header=[0])\n",
    "data_parallelizability = pd.read_excel('data_for_graphs.xlsx',sheetname='parallelizability',header=[0])\n",
    "data_eembe = pd.read_excel('data_for_graphs.xlsx',sheetname='EE-MBE',header=[0], index_col=[0])\n",
    "\n",
    "data_timings = pd.read_excel('data_for_graphs.xlsx',sheetname='timings',header=[0,1], index_col=[0])\n",
    "data_timings_percentage = pd.read_excel('data_for_graphs.xlsx',sheetname='timing_percentage',header=[0,1], index_col=[0])\n",
    "\n",
    "data_distance_dep = pd.read_excel('data_for_graphs.xlsx',sheetname='distance_dependance_V2',header=[0], index_col=[0])\n",
    "data_sig_terms = pd.read_excel('data_for_graphs.xlsx',sheetname='sig_terms',header=[0,1], index_col=[0])\n",
    "# data_timings_percentage"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "pal = sns.color_palette(\"muted\").as_hex()\n",
    "pal = [str(x) for x in pal]\n",
    "sns_blue = pal[0]\n",
    "sns_orange = pal[1]\n",
    "sns_green = pal[2]\n",
    "sns_maroon = pal[3]\n",
    "sns_purple = pal[4]\n",
    "sns_brown = pal[5]\n",
    "sns_pink = pal[6]\n",
    "sns_gray = pal[7]\n",
    "sns_ochre = pal[8]\n",
    "sns_skyblue = pal[9]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## EMFT breakdown plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2400x1800 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "plt.figure(figsize=(12, 9), dpi=200, facecolor=\"white\")\n",
    "\n",
    "plt.xlim(2, 5.5)\n",
    "plt.ylim(-100.0, 60.0)\n",
    "plt.xlabel('O -- O distance (in Angstorms)', fontsize=18)\n",
    "plt.ylabel('Energy (in kJ/mol)', fontsize=18)\n",
    "\n",
    "plt.plot(data_emft['Distance (A)'], data_emft['EMFTMI_BindE'],'o-', label='EMFTMI',color='orange',  linewidth=3)\n",
    "plt.plot(data_emft['Distance (A)'], data_emft['SCF_BindE'],'o-',label='SCF', color='gray', linewidth=3)\n",
    "plt.plot(data_emft['Distance (A)'], data_emft['EMFT_BindE'],'o-', label='EMFT', color='green', linewidth=3)\n",
    "plt.legend(fontsize=18, frameon=True)\n",
    "plt.tick_params(labelsize=18)\n",
    "\n",
    "plt.show()\n",
    "# plt.savefig('EMFTMI.png', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# data_emft"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "plt.figure(figsize=(12, 9), dpi=200, facecolor=\"white\")\n",
    "plt.xlim(2,5.5)\n",
    "plt.ylim(-100.0, 60.0)\n",
    "plt.xlabel('O -- O distance (in Angstorms)', fontsize=18)\n",
    "plt.ylabel('Energy (in kJ/mol)', fontsize=18)\n",
    "\n",
    "plt.plot(data_emft['Distance (A)'], data_emft['EMFTMI_BindE'],'o-', label='EMFTMI',color='orange',  linewidth=3)\n",
    "plt.plot(data_emft['Distance (A)'], data_emft['SCF_BindE'],'o-',label='SCF', color='gray', linewidth=3)\n",
    "plt.plot(data_emft['Distance (A)'], data_emft['EMFT_BindE'],'o-', label='EMFT', color='green', linewidth=3)\n",
    "plt.legend(fontsize=18, frameon=True)\n",
    "plt.tick_params(labelsize=18)\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('EMFT.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## CO2 clusters"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### CO2 subplot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "# plt.figure(figsize=(14, 7), dpi=200, facecolor=\"white\")\n",
    "\n",
    "fig, axes = plt.subplots(1,2, figsize=(15,5), dpi=200, facecolor=\"white\")\n",
    "\n",
    "plt.xlim(2, 17)\n",
    "# plt.ylim(-100.0, 60.0)\n",
    "# plt.xlabel('Size of cluster', fontsize=18)\n",
    "# plt.ylabel('Error (in kJ/mol)', fontsize=18)\n",
    "vacuum_color = sns_blue\n",
    "polbe_color = sns_orange\n",
    "axes[0].plot(data_CO2['nfrgm'], data_CO2['Vacuum'],'o-', label='MBE',color=sns_blue,  linewidth=3)\n",
    "axes[0].plot(data_CO2['nfrgm'], data_CO2['PolBE'],'o-',label='PolBE', color=sns_orange, linewidth=3)\n",
    "\n",
    "axes[1].plot(data_CO2['nfrgm'], data_CO2['Vacuum/frgm'],'o-', label='MBE',color=sns_blue,  linewidth=3)\n",
    "axes[1].plot(data_CO2['nfrgm'], data_CO2['PolBE/frgm'],'o-',label='PolBE', color=sns_orange, linewidth=3)\n",
    "\n",
    "axes[0].legend(fontsize=14, frameon=True)\n",
    "\n",
    "axes[0].set_title('(a)')\n",
    "axes[1].set_title('(b)')\n",
    "\n",
    "axes[0].tick_params(labelsize=14)\n",
    "axes[1].tick_params(labelsize=14)\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('CO2.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize=30\n",
    "plt.figure(figsize=(14, 10), dpi=200, facecolor=\"white\")\n",
    "\n",
    "plt.xlim(2, 17)\n",
    "# plt.ylim(-100.0, 60.0)\n",
    "plt.xlabel('Size of cluster', fontsize=fontsize )\n",
    "# plt.ylabel()\n",
    "\n",
    "plt.plot(data_CO2['nfrgm'], data_CO2['SCFMI'],'o-',label='SCFMI', color=sns_pink, linewidth=3)\n",
    "plt.plot(data_CO2['nfrgm'], data_CO2['Vacuum'],'o-', label='MBE',color=sns_blue,  linewidth=3)\n",
    "plt.plot(data_CO2['nfrgm'], data_CO2['PolBE'],'o-',label='PolBE', color=sns_orange, linewidth=3)\n",
    "\n",
    "plt.legend(fontsize=fontsize, frameon=True)\n",
    "\n",
    "plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "axes.set_ylabel('Error (in kJ/mol)', fontsize=fontsize, color='black')\n",
    "# axes2 = axes.twinx()\n",
    "# plt.plot(data_CO2['nfrgm'], data_CO2['SCF_BindE'],'o-',label='PolBE', color=sns_maroon, linewidth=3)\n",
    "\n",
    "# data_CO2['SCF_BindE']\n",
    "for key, value in axes.spines.iteritems():\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "# Formatting legend\n",
    "# axes.legend().get_frame().set_linewidth('1.0')\n",
    "# axes.legend().get_frame().set_edgecolor('black')\n",
    "axes.legend(fontsize=fontsize, frameon=True)\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('CO2_total.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize=30\n",
    "plt.figure(figsize=(14, 10), dpi=200, facecolor=\"white\")\n",
    "\n",
    "plt.xlim(2, 17)\n",
    "# plt.ylim(-100.0, 60.0)\n",
    "plt.xlabel('Size of cluster', fontsize=fontsize)\n",
    "plt.ylabel('Error per frgm (in kJ/mol)', fontsize=fontsize)\n",
    "\n",
    "\n",
    "plt.plot(data_CO2['nfrgm'], data_CO2['SCFMI/frgm'],'o-',label='SCFMI', color=sns_pink, linewidth=3)\n",
    "plt.plot(data_CO2['nfrgm'], data_CO2['Vacuum/frgm'],'o-', label='MBE',color=sns_blue,  linewidth=3)\n",
    "plt.plot(data_CO2['nfrgm'], data_CO2['PolBE/frgm'],'o-',label='PolBE', color=sns_orange, linewidth=3)\n",
    "\n",
    "plt.tick_params(labelsize=fontsize, color='black')\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "for key, value in axes.spines.iteritems():\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "# Formatting legend\n",
    "# axes.legend().get_frame().set_linewidth('1.0')\n",
    "# axes.legend().get_frame().set_edgecolor('black')\n",
    "axes.legend(fontsize=fontsize, frameon=True)\n",
    "    \n",
    "# plt.show()\n",
    "plt.savefig('CO2_perfrgm.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# Pie chart, where the slices will be ordered and plotted counter-clockwise:\n",
    "fontsize= 30\n",
    "plt.rcParams.update({'font.size': fontsize})\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "labels = data_CO2_eda['EDA_term'][:3]\n",
    "sizes = data_CO2_eda['Percentage_contribution'][:3]\n",
    "colors = ['#ff9999','#66b3ff','#99ff99']\n",
    "# ,'#ffcc99'\n",
    "explode = (0, 0, 0)  # only \"explode\" the 2nd slice (i.e. 'Hogs')\n",
    "\n",
    "patches, texts, autotexts = ax.pie(sizes,  colors=colors, labels=labels, autopct='%1.0f%%',\n",
    "        shadow=False, startangle=90)\n",
    "\n",
    "# Equal aspect ratio ensures that pie is drawn as a circle\n",
    "ax.axis('equal') \n",
    "plt.tight_layout()\n",
    "\n",
    "for text in texts:\n",
    "    text.set_fontsize(fontsize)\n",
    "    text.set_color('black')\n",
    "\n",
    "plt.savefig('CO2_EDA.pdf', transperant=True, bbox_inches='tight')\n",
    "# plt.show()\n",
    "\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "data_CO2_eda =data_CO2_eda.reindex([3,4,1,2])\n",
    "# data_CO2_eda"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize=30\n",
    "plt.figure(figsize=(14, 10), dpi=200, facecolor=\"white\")\n",
    "\n",
    "bar_width = 0.7\n",
    "opacity = 1.0\n",
    "\n",
    "objects = tuple(['Dispersion', 'Electrostatics\\nand Pauli rep.','Polarization', 'Charge transfer'])\n",
    "x_pos = np.arange(len(objects))\n",
    "ydata = data_CO2_eda['Percentage_avg']\n",
    "# print ydata\n",
    "plt.bar(x_pos, ydata, align='center', alpha=opacity, width=bar_width, color=[sns_blue, sns_brown, sns_green, sns_maroon], edgecolor='black')\n",
    "plt.xticks(x_pos, objects)\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "for key, value in axes.spines.iteritems():\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "# ytick_vals = axes.get_yticks()\n",
    "ytick_vals = [-250.,-200.,-100.,0.,100.,200]\n",
    "plt.xticks( fontsize=fontsize )\n",
    "plt.ylim(-210, 250)\n",
    "plt.ylabel('% contribution to binding energy',fontsize=fontsize)\n",
    "axes.set_yticklabels(['{:.0f}%'.format(x) for x in ytick_vals], fontsize=fontsize)\n",
    "x_shift = [-0.15,-0.2,-0.1,-0.1]\n",
    "y_shift = [2.5,-22.5,2.5,2.5]\n",
    "for i in range(0, len(x_pos)):\n",
    "    axes.text(int(x_pos[i])+x_shift[i], int(ydata.tolist()[i])+y_shift[i], '{:.0f}%'.format(ydata.tolist()[i]),fontsize=fontsize)\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('CO2_EDA_bar.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "fontsize = 30\n",
    "# data to plot\n",
    "n_groups = 1\n",
    "data_frz_decomp = data_CO2_eda['energy_cumulative']\n",
    "\n",
    "# create plot\n",
    "fig, ax = plt.subplots(figsize=(10,3))\n",
    "index = np.arange(n_groups)\n",
    "index_label = tuple([int(2 ** x) for x in range(0,7)])\n",
    "\n",
    "bar_width = 0.70\n",
    "opacity = 1.0\n",
    " \n",
    "plt.style.use('seaborn-whitegrid')\n",
    "# plt.figure(figsize=(14, 7), dpi=200, facecolor=\"white\")\n",
    "\n",
    "rects1 = plt.barh(1, 0.1, height=bar_width,\n",
    "alpha=opacity,\n",
    "color=sns_gray)\n",
    "\n",
    "rects1 = plt.barh(0, data_frz_decomp[0], height=bar_width,\n",
    "alpha=opacity,\n",
    "color='#ff9999',\n",
    "label=data_CO2_eda['Frozen_decomp'][0], hatch='*', edgecolor='black')\n",
    " \n",
    "rects2 = plt.barh(0, data_frz_decomp[1], bar_width,\n",
    "alpha=opacity,\n",
    "color='#ff9999',\n",
    "label=data_CO2_eda['Frozen_decomp'][1],hatch='0', edgecolor='black')\n",
    "\n",
    "rects3 = plt.barh(0, data_frz_decomp[2], bar_width, \n",
    "alpha=opacity,\n",
    "color='#ff9999',\n",
    "label=data_CO2_eda['Frozen_decomp'][2], hatch='/', edgecolor='black')\n",
    "\n",
    "plt.xlabel('Energy (kJ/mol)', fontsize=fontsize)\n",
    "# plt.ylabel('Scaling', fontsize=fontsize)\n",
    "# plt.title('Scores by person')\n",
    "plt.xticks(fontsize=fontsize )\n",
    "# plt.tick_params(axis='y',which='both',left=False,right=False,labelbottom=False)\n",
    "\n",
    "plt.axvline(x=0,color='black')\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "axes.set_yticks([])\n",
    "# axes.set_yticks([])\n",
    "for key, value in axes.spines.iteritems():\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "\n",
    "plt.legend(fontsize=fontsize-8, frameon=True, loc='upper center',ncol=3,handletextpad=0.1,columnspacing=0.1)\n",
    " \n",
    "plt.savefig('CO2_frz_decomp.pdf', transperant=True, bbox_inches='tight')\n",
    "# plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Water clusters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize = 30\n",
    "plt.figure(figsize=(14, 7), dpi=200, facecolor=\"white\")\n",
    "\n",
    "# plt.xlim(2, 17)\n",
    "# plt.ylim(-100.0, 60.0)\n",
    "plt.xlabel('Size of cluster', fontsize=fontsize)\n",
    "# plt.ylabel()\n",
    "\n",
    "plt.plot(data_water['nfrgm'], data_water['SCFMI/frgm'],'o-',label='SCFMI', color=sns_pink, linewidth=3)\n",
    "plt.plot(data_water['nfrgm'], data_water['Vacuum/frgm'],'o-', label='MBE',color=sns_blue,  linewidth=3)\n",
    "plt.plot(data_water['nfrgm'], data_water['PolBE/frgm'],'o-',label='PolBE', color=sns_orange, linewidth=3)\n",
    "\n",
    "plt.legend(fontsize=fontsize, frameon=True, loc='center right')\n",
    "plt.tick_params(labelsize=fontsize)\n",
    "plt.xticks(np.arange(2, 22, 2), color='black')\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "axes.set_ylabel('Error (in kJ/mol)', fontsize=fontsize,color='black')\n",
    "for key, value in axes.spines.iteritems():\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "# Formatting legend\n",
    "# axes.legend().get_frame().set_linewidth('1.0')\n",
    "# axes.legend().get_frame().set_edgecolor('black')\n",
    "axes.legend(fontsize=fontsize, frameon=True)\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('water_perfrgm.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize = 30\n",
    "plt.figure(figsize=(14, 7), dpi=200, facecolor=\"white\")\n",
    "\n",
    "# plt.xlim(2, 17)\n",
    "# plt.ylim(-100.0, 60.0)\n",
    "plt.xlabel('Size of cluster', fontsize=fontsize)\n",
    "plt.ylabel('Error (in kJ/mol)', fontsize=fontsize)\n",
    "\n",
    "plt.plot(data_water['nfrgm'], data_water['SCFMI'],'o-',label='SCFMI', color=sns_pink, linewidth=3)\n",
    "plt.plot(data_water['nfrgm'], data_water['Vacuum'],'o-', label='MBE',color=sns_blue,  linewidth=3)\n",
    "plt.plot(data_water['nfrgm'], data_water['PolBE'],'o-',label='PolBE', color=sns_orange, linewidth=3)\n",
    "\n",
    "plt.tick_params(labelsize=fontsize)\n",
    "plt.xticks(np.arange(2, 22, 2), color='black')\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "for key, value in axes.spines.iteritems():\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "# Formatting legend\n",
    "# axes.legend().get_frame().set_linewidth('1.0')\n",
    "# axes.legend().get_frame().set_edgecolor('black')\n",
    "axes.legend(fontsize=fontsize, frameon=True, loc='upper left')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('water_total.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# Pie chart, where the slices will be ordered and plotted counter-clockwise:\n",
    "fontsize = 30\n",
    "plt.rcParams.update({'font.size': fontsize})\n",
    "\n",
    "labels = data_water_eda['EDA_term']\n",
    "sizes = data_water_eda['Percentage_contribution']\n",
    "colors = ['#ff9999','#66b3ff','#99ff99']\n",
    "\n",
    "explode = (0, 0, 0)  # only \"explode\" the 2nd slice (i.e. 'Hogs')\n",
    "\n",
    "fig1, ax1 = plt.subplots()\n",
    "patches, texts, autotexts = ax1.pie(sizes, explode=explode, colors=colors, labels=labels, autopct='%1.0f%%',\n",
    "        shadow=False, startangle=90)\n",
    "\n",
    "# Equal aspect ratio ensures that pie is drawn as a circle\n",
    "ax1.axis('equal') \n",
    "plt.tight_layout()\n",
    "\n",
    "for text in texts:\n",
    "    text.set_fontsize(fontsize)\n",
    "    text.set_color('black')\n",
    "\n",
    "plt.savefig('water_EDA.pdf', transperant=True, bbox_inches='tight')\n",
    "# plt.show()\n",
    "\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "data_water_eda =data_water_eda.reindex([3,4,1,2])\n",
    "# data_water_eda"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize=30\n",
    "plt.figure(figsize=(14, 10), dpi=200, facecolor=\"white\")\n",
    "\n",
    "bar_width = 0.7\n",
    "opacity = 1.0\n",
    "\n",
    "objects = tuple(['Dispersion', 'Electrostatics\\nand Pauli rep.','Polarization', 'Charge transfer'])\n",
    "x_pos = np.arange(len(objects))\n",
    "ydata = data_water_eda['Percentage_avg']\n",
    "# print ydata\n",
    "plt.bar(x_pos, ydata, align='center', alpha=opacity, width=bar_width, color=[sns_blue, sns_brown, sns_green, sns_maroon], edgecolor='black')\n",
    "plt.xticks(x_pos, objects)\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "for key, value in axes.spines.iteritems():\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "ytick_vals = axes.get_yticks()\n",
    "plt.xticks( fontsize=fontsize )\n",
    "plt.ylim(0,40)\n",
    "plt.ylabel('% contribution to binding energy',fontsize=fontsize)\n",
    "axes.set_yticklabels(['{:.0f}%'.format(x) for x in ytick_vals], fontsize=fontsize)\n",
    "x_shift = [-0.15,-0.1,-0.15,-0.15]\n",
    "y_shift = [1.5,1.5,2.5,2.5]\n",
    "for i in range(0, len(x_pos)):\n",
    "    axes.text(int(x_pos[i])+x_shift[i], int(ydata.tolist()[i])+1.5, '{:.0f}%'.format(ydata.tolist()[i]), fontsize=fontsize)\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('water_EDA_bar.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "from matplotlib.lines import Line2D\n",
    "fontsize = 30\n",
    "\n",
    "plt.style.use('seaborn-whitegrid')\n",
    "\n",
    "fig, axes = plt.subplots(2, sharex=True, figsize=(14,10), gridspec_kw = {'height_ratios':[3, 1]})\n",
    "\n",
    "def plot_interpolated(x,y,interpolation_points=200):\n",
    "    # Pass in x-values, y-values to be interpolated and plotted on 'axes'\n",
    "    intp = scipy.interpolate.Akima1DInterpolator(x, y)\n",
    "    intp_x = np.linspace(x[0],x[len(x)-1],interpolation_points)\n",
    "    intp_y = intp(intp_x)\n",
    "    return intp_x, intp_y\n",
    "    \n",
    "x,  y = plot_interpolated(data_water_trimer_PES['Distance (A)'], data_water_trimer_PES['Vacuum_BindE'])\n",
    "axes[0].plot(data_water_trimer_PES['Distance (A)'], data_water_trimer_PES['Vacuum_BindE'],'o', label='MBE',color=sns_blue,  linewidth=3)\n",
    "axes[0].plot(x,y,'-', label='MBE',color=sns_blue,  linewidth=3)\n",
    "\n",
    "x,  y = plot_interpolated(data_water_trimer_PES['Distance (A)'], data_water_trimer_PES['PolBE_BindE'])\n",
    "axes[0].plot(data_water_trimer_PES['Distance (A)'], data_water_trimer_PES['PolBE_BindE'],'o', label='PolBE',color=sns_orange,  linewidth=3)\n",
    "axes[0].plot(x,y,'-', label='PolBE',color=sns_orange,  linewidth=3)\n",
    "\n",
    "x,  y = plot_interpolated(data_water_trimer_PES['Distance (A)'], data_water_trimer_PES['SCF_BindE'])\n",
    "axes[0].plot(data_water_trimer_PES['Distance (A)'], data_water_trimer_PES['SCF_BindE'],'o', label='SCF',color=sns_gray,  linewidth=3)\n",
    "axes[0].plot(x,y,'-', label='SCF',color=sns_gray,  linewidth=3)\n",
    "\n",
    "x,  y = plot_interpolated(data_water_trimer_PES['Distance (A)'], data_water_trimer_PES['SCFMI_BindE'])\n",
    "axes[0].plot(data_water_trimer_PES['Distance (A)'][1:], data_water_trimer_PES['SCFMI_BindE'][1:],'o', label='SCFMI',color=sns_pink,  linewidth=3)\n",
    "axes[0].plot(x[5:],y[5:],'-', label='SCFMI',color=sns_pink,  linewidth=3)\n",
    "\n",
    "axes[0].set_ylabel('Binding Energy \\n (kJ/mol)', fontsize=fontsize)\n",
    "\n",
    "x,  y = plot_interpolated(data_water_trimer_PES['Distance (A)'], data_water_trimer_PES['Vacuum_BindEerr'])\n",
    "axes[1].plot(data_water_trimer_PES['Distance (A)'], data_water_trimer_PES['Vacuum_BindEerr'],'o', label='MBE',color=sns_blue,  linewidth=3)\n",
    "axes[1].plot(x,y,'-', label='MBE',color=sns_blue,  linewidth=3)\n",
    "\n",
    "x,  y = plot_interpolated(data_water_trimer_PES['Distance (A)'], data_water_trimer_PES['PolBE_BindEerr'])\n",
    "axes[1].plot(data_water_trimer_PES['Distance (A)'], data_water_trimer_PES['PolBE_BindEerr'],'o', label='PolBE',color=sns_orange,  linewidth=3)\n",
    "axes[1].plot(x,y,'-', label='PolBE',color=sns_orange,  linewidth=3)\n",
    "\n",
    "x,  y = plot_interpolated(data_water_trimer_PES['Distance (A)'], data_water_trimer_PES['SCFMI_BindEerr'])\n",
    "axes[1].plot(data_water_trimer_PES['Distance (A)'][2:], data_water_trimer_PES['SCFMI_BindEerr'][2:],'o', label='SCFMI',color=sns_pink,  linewidth=3)\n",
    "axes[1].plot(x[18:],y[18:],'-', label='SCFMI',color=sns_pink,  linewidth=3)\n",
    "\n",
    "# axes[1].plot(data_water_trimer_PES['Distance (A)'], data_water_trimer_PES['PolBE_BindEerr'],'o-', label='PolBE',color=sns_orange,  linewidth=3)\n",
    "axes[1].set_ylabel('Error \\n (kJ/mol)', fontsize=fontsize)\n",
    "plt.subplots_adjust(hspace=0.01)\n",
    "\n",
    "axes[0].tick_params(labelsize=fontsize)\n",
    "axes[1].tick_params(labelsize=fontsize)\n",
    "# axes[1].set(xlabel='O - O Distance')\n",
    "axes[1].set_xlabel('O '+r'$-$'+' O Distance (Angstroms)', fontsize=fontsize)\n",
    "# axes[1].scatter(x,y,marker='x')\n",
    "\n",
    "axes[0].legend(fontsize=fontsize, frameon=True)\n",
    "\n",
    "# Making border\n",
    "for ax in axes:\n",
    "    for key, value in ax.spines.iteritems():\n",
    "        ax.spines[key].set_linewidth(1.)\n",
    "        ax.spines[key].set_color('black')\n",
    "    \n",
    "# Formatting legend\n",
    "# axes.legend().get_frame().set_linewidth('1.0')\n",
    "# axes.legend().get_frame().set_edgecolor('black')\n",
    "\n",
    "legend_elements = [Line2D([0], [0], color=sns_pink, marker='o', lw=3, label='SCFMI'),\n",
    "                    Line2D([0], [0], color=sns_blue, marker='o', lw=3, label='MBE'), \n",
    "                  Line2D([0], [0], color=sns_orange, marker='o', lw=3, label='PolBE'), \n",
    "                  Line2D([0], [0], color=sns_gray, marker='o', lw=3, label='SCF'),\n",
    "                  ] \n",
    "axes[0].legend(handles=legend_elements, fontsize=fontsize, frameon=True)\n",
    "\n",
    "plt.savefig('water_trimer_PES.pdf', transperant=True, bbox_inches='tight')\n",
    "# plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Hydrated Ca"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize = 30\n",
    "\n",
    "plt.figure(figsize=(14, 7), dpi=200, facecolor=\"white\")\n",
    "\n",
    "# plt.xlim(2, 17)\n",
    "# plt.ylim(-100.0, 60.0)\n",
    "plt.xlabel('Size of cluster', fontsize=fontsize)\n",
    "plt.ylabel('Error (in kJ/mol)', fontsize=fontsize)\n",
    "\n",
    "plt.plot(data_hydratedCa['nfrgm'], data_hydratedCa['SCFMI'],'o-',label='SCFMI', color=sns_pink, linewidth=3)\n",
    "plt.plot(data_hydratedCa['nfrgm'], data_hydratedCa['Vacuum'],'o-', label='MBE',color=sns_blue,  linewidth=3)\n",
    "plt.plot(data_hydratedCa['nfrgm'], data_hydratedCa['PolBE'],'o-',label='PolBE', color=sns_orange, linewidth=3)\n",
    "\n",
    "plt.legend(fontsize=fontsize, frameon=True, loc='lower right')\n",
    "plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "for key, value in axes.spines.iteritems():\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "# Formatting legend\n",
    "# axes.legend().get_frame().set_linewidth('1.0')\n",
    "# axes.legend().get_frame().set_edgecolor('black')\n",
    "axes.legend(fontsize=(fontsize), frameon=True, loc='lower left')\n",
    "\n",
    "plt.xticks(np.arange(2, 22, 2))\n",
    "# plt.show()\n",
    "plt.savefig('hydratedCa_total.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize = 30\n",
    "plt.figure(figsize=(14, 7), dpi=200, facecolor=\"white\")\n",
    "\n",
    "# plt.xlim(2, 17)\n",
    "# plt.ylim(-100.0, 60.0)\n",
    "plt.xlabel('Size of cluster', fontsize=fontsize)\n",
    "plt.ylabel('Error (in kJ/mol)', fontsize=fontsize)\n",
    "\n",
    "plt.plot(data_hydratedCa['nfrgm'], data_hydratedCa['SCFMI/frgm'],'o-',label='SCFMI', color=sns_pink, linewidth=3)\n",
    "plt.plot(data_hydratedCa['nfrgm'], data_hydratedCa['Vacuum/frgm'],'o-', label='Vacuum',color=sns_blue,  linewidth=3)\n",
    "plt.plot(data_hydratedCa['nfrgm'], data_hydratedCa['PolBE/frgm'],'o-',label='PolBE', color=sns_orange, linewidth=3)\n",
    "\n",
    "plt.legend(fontsize=fontsize, frameon=True, loc='lower right')\n",
    "plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "for key, value in axes.spines.iteritems():\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "# Formatting legend\n",
    "# axes.legend().get_frame().set_linewidth('1.0')\n",
    "# axes.legend().get_frame().set_edgecolor('black')\n",
    "axes.legend(fontsize=(fontsize-5), frameon=True, loc='lower right')\n",
    "\n",
    "plt.xticks(np.arange(2, 22, 2))\n",
    "# plt.show()\n",
    "plt.savefig('hydratedCa_perfrgm.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# Pie chart, where the slices will be ordered and plotted counter-clockwise:\n",
    "fontsize = 30\n",
    "plt.rcParams.update({'font.size': 30})\n",
    "\n",
    "labels = data_hydratedCa_eda['EDA_term']\n",
    "sizes = data_hydratedCa_eda['Percentage_contribution']\n",
    "colors = ['#ff9999','#66b3ff','#99ff99']\n",
    "\n",
    "explode = (0, 0, 0)  # only \"explode\" the 2nd slice (i.e. 'Hogs')\n",
    "\n",
    "fig1, ax1 = plt.subplots()\n",
    "patches, texts, autotexts = ax1.pie(sizes, explode=explode, colors=colors, labels=labels, autopct='%1.0f%%',\n",
    "        shadow=False, startangle=90)\n",
    "\n",
    "# Equal aspect ratio ensures that pie is drawn as a circle\n",
    "ax1.axis('equal') \n",
    "plt.tight_layout()\n",
    "\n",
    "for text in texts:\n",
    "    text.set_fontsize(30)\n",
    "    text.set_color('black')\n",
    "\n",
    "plt.savefig('hydratedCa_EDA.pdf', transperant=True, bbox_inches='tight')\n",
    "# plt.show()\n",
    "\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "data_hydratedCa_eda =data_hydratedCa_eda.reindex([3,4,1,2])\n",
    "# data_hydratedCa_eda"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize=30\n",
    "plt.figure(figsize=(14, 10), dpi=200, facecolor=\"white\")\n",
    "\n",
    "bar_width = 0.7\n",
    "opacity = 1.0\n",
    "\n",
    "objects = tuple(['Dispersion', 'Electrostatics\\nand Pauli rep.','Polarization', 'Charge transfer'])\n",
    "x_pos = np.arange(len(objects))\n",
    "ydata = data_hydratedCa_eda['Percentage_avg']\n",
    "# print ydata\n",
    "plt.bar(x_pos, ydata, align='center', alpha=opacity, width=bar_width, color=[sns_blue, sns_brown, sns_green, sns_maroon], edgecolor='black')\n",
    "plt.xticks(x_pos, objects)\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "for key, value in axes.spines.iteritems():\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "ytick_vals = axes.get_yticks()\n",
    "plt.xticks( fontsize=fontsize )\n",
    "plt.ylim(0, 65)\n",
    "plt.ylabel('% contribution to binding energy',fontsize=fontsize)\n",
    "axes.set_yticklabels(['{:.0f}%'.format(x) for x in ytick_vals], fontsize=fontsize)\n",
    "x_shift = [-0.1,-0.15,-0.15,-0.1]\n",
    "y_shift = [1,1,1.5,1]\n",
    "for i in range(0, len(x_pos)):\n",
    "    axes.text(int(x_pos[i])+x_shift[i], int(ydata.tolist()[i])+y_shift[i], '{:.0f}%'.format(ydata.tolist()[i]),fontsize=fontsize)\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('hydratedCa_EDA_bar.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Hydrated Li"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize = 30\n",
    "plt.figure(figsize=(14, 7), dpi=200, facecolor=\"white\")\n",
    "\n",
    "# plt.xlim(2, 17)\n",
    "# plt.ylim(-100.0, 60.0)\n",
    "plt.xlabel('Size of cluster', fontsize=fontsize)\n",
    "plt.ylabel('Error (in kJ/mol)', fontsize=fontsize)\n",
    "\n",
    "plt.plot(data_hydratedLi['nfrgm'], data_hydratedLi['Vacuum'],'o-', label='MBE',color=sns_blue,  linewidth=3)\n",
    "plt.plot(data_hydratedLi['nfrgm'], data_hydratedLi['PolBE'],'o-',label='PolBE', color=sns_orange, linewidth=3)\n",
    "plt.legend(fontsize=fontsize, frameon=True, loc='lower right')\n",
    "plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "for key, value in axes.spines.iteritems():\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "# Formatting legend\n",
    "# axes.legend().get_frame().set_linewidth('1.0')\n",
    "# axes.legend().get_frame().set_edgecolor('black')\n",
    "axes.legend(fontsize=fontsize, frameon=True)\n",
    "\n",
    "plt.xticks(np.arange(2, 22, 2))\n",
    "# plt.show()\n",
    "plt.savefig('hydratedLi_total.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize = 30\n",
    "plt.figure(figsize=(14, 7), dpi=200, facecolor=\"white\")\n",
    "\n",
    "# plt.xlim(2, 17)\n",
    "# plt.ylim(-100.0, 60.0)\n",
    "plt.xlabel('Size of cluster', fontsize=fontsize)\n",
    "plt.ylabel('Error (in kJ/mol)', fontsize=fontsize)\n",
    "\n",
    "plt.plot(data_hydratedLi['nfrgm'], data_hydratedLi['Vacuum/frgm'],'o-', label='MBE',color=sns_blue,  linewidth=3)\n",
    "plt.plot(data_hydratedLi['nfrgm'], data_hydratedLi['PolBE/frgm'],'o-',label='PolBE', color=sns_orange, linewidth=3)\n",
    "plt.legend(fontsize=fontsize, frameon=True, loc='lower right')\n",
    "plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "for key, value in axes.spines.iteritems():\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "# Formatting legend\n",
    "# axes.legend().get_frame().set_linewidth('1.0')\n",
    "# axes.legend().get_frame().set_edgecolor('black')\n",
    "axes.legend(fontsize=fontsize, frameon=True)\n",
    "\n",
    "plt.xticks(np.arange(2, 22, 2))\n",
    "# plt.show()\n",
    "plt.savefig('hydratedLi_perfrgm.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# Pie chart, where the slices will be ordered and plotted counter-clockwise:\n",
    "fontsize = 30\n",
    "plt.rcParams.update({'font.size': fontsize})\n",
    "\n",
    "labels = data_hydratedLi_eda['EDA_term']\n",
    "sizes = data_hydratedLi_eda['Percentage_contribution']\n",
    "colors = ['#ff9999','#66b3ff','#99ff99']\n",
    "\n",
    "explode = (0, 0, 0)  # only \"explode\" the 2nd slice (i.e. 'Hogs')\n",
    "\n",
    "fig1, ax1 = plt.subplots()\n",
    "patches, texts, autotexts = ax1.pie(sizes, explode=explode, colors=colors, labels=labels, autopct='%1.0f%%',\n",
    "        shadow=False, startangle=90)\n",
    "\n",
    "# Equal aspect ratio ensures that pie is drawn as a circle\n",
    "ax1.axis('equal') \n",
    "plt.tight_layout()\n",
    "\n",
    "for text in texts:\n",
    "    text.set_fontsize(fontsize)\n",
    "    text.set_color('black')\n",
    "\n",
    "plt.savefig('hydratedLi_EDA.pdf', transperant=True, bbox_inches='tight')\n",
    "# plt.show()\n",
    "\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Hydrated OH-"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize = 30\n",
    "plt.figure(figsize=(14, 7), dpi=200, facecolor=\"white\")\n",
    "\n",
    "plt.xlim(2, 7)\n",
    "# plt.ylim(-100.0, 60.0)\n",
    "plt.xlabel('Size of cluster', fontsize=fontsize)\n",
    "plt.ylabel('RMSE (in kJ/mol)', fontsize=fontsize)\n",
    "\n",
    "plt.plot(data_hydratedOH['nfrgm'], data_hydratedOH['SCFMI'],'o-',label='SCFMI', color=sns_pink, linewidth=3)\n",
    "plt.plot(data_hydratedOH['nfrgm'], data_hydratedOH['Vacuum'],'o-', label='MBE',color=sns_blue,  linewidth=3)\n",
    "plt.plot(data_hydratedOH['nfrgm'], data_hydratedOH['PolBE'],'o-',label='PolBE', color=sns_orange, linewidth=3)\n",
    "\n",
    "plt.legend(fontsize=fontsize, frameon=True, loc='lower right')\n",
    "plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "for key, value in axes.spines.iteritems():\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "# Formatting legend\n",
    "# axes.legend().get_frame().set_linewidth('1.0')\n",
    "# axes.legend().get_frame().set_edgecolor('black')\n",
    "axes.legend(fontsize=fontsize, frameon=True)\n",
    "\n",
    "plt.xticks(np.arange(2, 7, 1))\n",
    "# plt.show()\n",
    "plt.savefig('hydratedOH_total.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize = 30\n",
    "plt.figure(figsize=(14, 7), dpi=200, facecolor=\"white\")\n",
    "\n",
    "plt.xlim(2, 7)\n",
    "# plt.ylim(-100.0, 60.0)\n",
    "plt.xlabel('Size of cluster', fontsize=fontsize)\n",
    "plt.ylabel('RMSE per fragment \\n (in kJ/mol)', fontsize=fontsize)\n",
    "\n",
    "plt.plot(data_hydratedOH['nfrgm'], data_hydratedOH['SCFMI/frgm'],'o-',label='SCFMI', color=sns_pink, linewidth=3)\n",
    "plt.plot(data_hydratedOH['nfrgm'], data_hydratedOH['Vacuum/frgm'],'o-', label='MBE',color=sns_blue,  linewidth=3)\n",
    "plt.plot(data_hydratedOH['nfrgm'], data_hydratedOH['PolBE/frgm'],'o-',label='PolBE', color=sns_orange, linewidth=3)\n",
    "\n",
    "plt.legend(fontsize=fontsize, frameon=True, loc='lower right')\n",
    "plt.tick_params(labelsize=fontsize)\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "for key, value in axes.spines.iteritems():\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "# Formatting legend\n",
    "# axes.legend().get_frame().set_linewidth('1.0')\n",
    "# axes.legend().get_frame().set_edgecolor('black')\n",
    "axes.legend(fontsize=fontsize, frameon=True)\n",
    "\n",
    "plt.xticks(np.arange(2, 7, 1))\n",
    "# plt.show()\n",
    "plt.savefig('hydratedOH_perfrgm.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "data_hydratedOH_eda =data_hydratedOH_eda.reindex([3,4,1,2])\n",
    "# data_hydratedOH_eda"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize=30\n",
    "plt.figure(figsize=(14, 10), dpi=200, facecolor=\"white\")\n",
    "\n",
    "bar_width = 0.7\n",
    "opacity = 1.0\n",
    "\n",
    "objects = tuple(['Dispersion', 'Electrostatics\\nand Pauli rep.','Polarization', 'Charge transfer'])\n",
    "x_pos = np.arange(len(objects))\n",
    "ydata = data_hydratedOH_eda['Percentage_avg']\n",
    "# print ydata\n",
    "plt.bar(x_pos, ydata, align='center', alpha=opacity, width=bar_width, color=[sns_blue, sns_brown, sns_green, sns_maroon], edgecolor='black')\n",
    "plt.xticks(x_pos, objects)\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "for key, value in axes.spines.iteritems():\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "ytick_vals = axes.get_yticks()\n",
    "plt.xticks( fontsize=fontsize )\n",
    "plt.ylim(0, 50)\n",
    "plt.ylabel('% contribution to binding energy',fontsize=fontsize)\n",
    "axes.set_yticklabels(['{:.0f}%'.format(x) for x in ytick_vals], fontsize=fontsize)\n",
    "x_shift = [-0.15,-0.15,-0.15,-0.15]\n",
    "y_shift = [1.2,1.2,0.8,1.2]\n",
    "for i in range(0, len(x_pos)):\n",
    "    axes.text(int(x_pos[i])+x_shift[i], int(ydata.tolist()[i])+y_shift[i], '{:.0f}%'.format(ydata.tolist()[i]), fontsize=fontsize)\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('hydratedOH_EDA_bar.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# Pie chart, where the slices will be ordered and plotted counter-clockwise:\n",
    "fontsize = 30\n",
    "plt.rcParams.update({'font.size': fontsize})\n",
    "\n",
    "labels = data_hydratedOH_eda['EDA_term']\n",
    "sizes = data_hydratedOH_eda['Percentage_contribution']\n",
    "colors = ['#ff9999','#66b3ff','#99ff99']\n",
    "\n",
    "explode = (0, 0, 0)  # only \"explode\" the 2nd slice (i.e. 'Hogs')`                                                                                                 \n",
    "\n",
    "fig1, ax1 = plt.subplots()\n",
    "patches, texts, autotexts = ax1.pie(sizes, explode=explode, colors=colors, labels=labels, autopct='%1.0f%%',\n",
    "        shadow=False, startangle=90)\n",
    "\n",
    "# Equal aspect ratio ensures that pie is drawn as a circle\n",
    "ax1.axis('equal') \n",
    "plt.tight_layout()\n",
    "\n",
    "for text in texts:\n",
    "    text.set_fontsize(fontsize)\n",
    "    text.set_color('black')\n",
    "\n",
    "plt.savefig('hydratedOH_EDA.pdf', transperant=True, bbox_inches='tight')\n",
    "# plt.show()\n",
    "\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Error analysis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 98,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize = 30\n",
    "plt.figure(figsize=(14, 7), dpi=200, facecolor=\"white\")\n",
    "# hfont = {'fontname':'Helvetica'}\n",
    "# plt.xlim(2, 17)\n",
    "plt.ylim(-2.5, 0.0)\n",
    "plt.xlabel('Size of cluster', fontsize=fontsize)\n",
    "plt.ylabel('Error (in kJ/mol)', fontsize=fontsize)\n",
    "r'$\\alpha > \\beta$'\n",
    "plt.plot(data_erranalysis['nfrgm'], data_erranalysis['wB97M-V/def2-TZVPPD'],'o-', label=r'$\\omega$'+'B97M-V/def2-TZVPPD',color='gray',  linewidth=3)\n",
    "# plt.plot(data_erranalysis['nfrgm'], data_erranalysis['PBE/def2-TZVPPD'],'o-', label='PBE/def2-TZVPPD',color='crimson',  linewidth=3)\n",
    "# plt.plot(data_erranalysis['nfrgm'], data_erranalysis['wB97M-V/def2-SV(P)'],'o-', label=r'$\\omega$'+'B97M-V/def2-SV(P)',color='green',  linewidth=3)\n",
    "# plt.plot(data_erranalysis['nfrgm'], data_erranalysis['PBE/def2-SV(P)'],'o-', label='PBE/def2-SV(P)',color='orange',  linewidth=3)\n",
    "\n",
    "plt.legend(fontsize=fontsize, frameon=True, loc='upper right')\n",
    "plt.tick_params(labelsize=fontsize)\n",
    "plt.xticks(np.arange(2, 22, 2))\n",
    "# plt.show()\n",
    "# plt.savefig('err_analysis1.png', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 97,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "plt.figure(figsize=(14, 7), dpi=200, facecolor=\"white\")\n",
    "# hfont = {'fontname':'Helvetica'}\n",
    "# plt.xlim(2, 17)\n",
    "plt.ylim(-2.5, 0.0)\n",
    "plt.xlabel('Size of cluster', fontsize=18)\n",
    "plt.ylabel('Error (in kJ/mol)', fontsize=18)\n",
    "r'$\\alpha > \\beta$'\n",
    "plt.plot(data_erranalysis['nfrgm'], data_erranalysis['wB97M-V/def2-TZVPPD'],'o-', label=r'$\\omega$'+'B97M-V/def2-TZVPPD',color='gray',  linewidth=3)\n",
    "# plt.plot(data_erranalysis['nfrgm'], data_erranalysis['PBE/def2-TZVPPD'],'o-', label='PBE/def2-TZVPPD',color='crimson',  linewidth=3)\n",
    "plt.plot(data_erranalysis['nfrgm'], data_erranalysis['wB97M-V/def2-SV(P)'],'o-', label=r'$\\omega$'+'B97M-V/def2-SV(P)',color='green',  linewidth=3)\n",
    "# plt.plot(data_erranalysis['nfrgm'], data_erranalysis['PBE/def2-SV(P)'],'o-', label='PBE/def2-SV(P)',color='orange',  linewidth=3)\n",
    "\n",
    "plt.legend(fontsize=18, frameon=True, loc='upper right')\n",
    "plt.tick_params(labelsize=18)\n",
    "plt.xticks(np.arange(2, 22, 2))\n",
    "# plt.show()\n",
    "plt.savefig('err_analysis2.png', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "plt.figure(figsize=(14, 7), dpi=200, facecolor=\"white\")\n",
    "# hfont = {'fontname':'Helvetica'}\n",
    "# plt.xlim(2, 17)\n",
    "plt.ylim(-2.5, 0.0)\n",
    "plt.xlabel('Size of cluster', fontsize=18 )\n",
    "plt.ylabel('Error (in kJ/mol)', fontsize=18)\n",
    "r'$\\alpha > \\beta$'\n",
    "plt.plot(data_erranalysis['nfrgm'], data_erranalysis['wB97M-V/def2-TZVPPD'],'o-', label=r'$\\omega$'+'B97M-V/def2-TZVPPD',color='gray',  linewidth=3)\n",
    "plt.plot(data_erranalysis['nfrgm'], data_erranalysis['PBE/def2-TZVPPD'],'o-', label='PBE/def2-TZVPPD',color='crimson',  linewidth=3)\n",
    "plt.plot(data_erranalysis['nfrgm'], data_erranalysis['wB97M-V/def2-SV(P)'],'o-', label=r'$\\omega$'+'B97M-V/def2-SV(P)',color='green',  linewidth=3)\n",
    "# plt.plot(data_erranalysis['nfrgm'], data_erranalysis['PBE/def2-SV(P)'],'o-', label='PBE/def2-SV(P)',color='orange',  linewidth=3)\n",
    "\n",
    "plt.legend(fontsize=18, frameon=True, loc='upper right')\n",
    "plt.tick_params(labelsize=18)\n",
    "plt.xticks(np.arange(2, 22, 2))\n",
    "# plt.show()\n",
    "plt.savefig('err_analysis3.png', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize = 30\n",
    "plt.figure(figsize=(14, 7), dpi=200, facecolor=\"white\")\n",
    "\n",
    "# plt.xlim(2, 17)\n",
    "plt.ylim(-2.5, 0.0)\n",
    "plt.xlabel('Size of water cluster', fontsize=fontsize)\n",
    "plt.ylabel('Error per fragment \\n (in kJ/mol)', fontsize=fontsize)\n",
    "r'$\\alpha > \\beta$'\n",
    "plt.plot(data_erranalysis['nfrgm'], data_erranalysis['wB97M-V/def2-TZVPPD'],'o-', label='XC1/BS1',color=sns_gray,  linewidth=3)\n",
    "plt.plot(data_erranalysis['nfrgm'], data_erranalysis['PBE/def2-TZVPPD'],'o-', label='XC2/BS1',color=sns_maroon,  linewidth=3)\n",
    "plt.plot(data_erranalysis['nfrgm'], data_erranalysis['wB97M-V/def2-SV(P)'],'o-', label='XC1/BS2',color=sns_green,  linewidth=3)\n",
    "plt.plot(data_erranalysis['nfrgm'], data_erranalysis['PBE/def2-SV(P)'],'o-', label='XC2/BS2',color=sns_orange,  linewidth=3)\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "for key, value in axes.spines.iteritems():\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "# Formatting legend\n",
    "# axes.legend().get_frame().set_linewidth('1.0')\n",
    "# axes.legend().get_frame().set_edgecolor('black')\n",
    "axes.legend(fontsize=fontsize, frameon=True,labelspacing=0.01)\n",
    "\n",
    "plt.legend(fontsize=fontsize-3, frameon=True, loc='upper right')\n",
    "plt.tick_params(labelsize=fontsize)\n",
    "plt.xticks(np.arange(2, 22, 2))\n",
    "# plt.show()\n",
    "plt.savefig('err_analysis4.png', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Parallelizabililty"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# data to plot\n",
    "fontsize = 30\n",
    "n_groups = 7\n",
    "data_scf = tuple(data_parallelizability['SCF'])\n",
    "data_polbe = tuple(data_parallelizability['PolBE'])\n",
    "data_ideal = tuple(data_parallelizability['Ideal'])\n",
    "\n",
    "# create plot\n",
    "fig, ax = plt.subplots(figsize=(14,10))\n",
    "index = np.arange(n_groups)\n",
    "index_label = tuple([int(2 ** x) for x in range(0,7)])\n",
    "\n",
    "bar_width = 0.30\n",
    "opacity = 1.0\n",
    " \n",
    "plt.style.use('seaborn-whitegrid')\n",
    "# plt.figure(figsize=(14, 7), dpi=200, facecolor=\"white\")\n",
    "\n",
    "rects1 = plt.bar(index, data_scf, bar_width,\n",
    "alpha=opacity,\n",
    "color=sns_gray,\n",
    "label='SCF')\n",
    " \n",
    "rects2 = plt.bar(index + bar_width, data_polbe, bar_width,\n",
    "alpha=opacity,\n",
    "color=sns_orange,\n",
    "label='PolBE')\n",
    "\n",
    "rects3 = plt.bar(index + 2*bar_width, data_ideal, bar_width,\n",
    "alpha=opacity,\n",
    "color=sns_purple,\n",
    "label='Ideal')\n",
    "\n",
    "plt.xlabel('Number of processors', fontsize=fontsize)\n",
    "plt.ylabel('Scaling', fontsize=fontsize)\n",
    "# plt.title('Scores by person')\n",
    "plt.xticks(index + bar_width, index_label, fontsize=fontsize )\n",
    "plt.yticks(fontsize=fontsize)\n",
    "\n",
    "# Making border\n",
    "axes = plt.gca()\n",
    "for key, value in axes.spines.iteritems():\n",
    "    axes.spines[key].set_linewidth(1.0)\n",
    "    axes.spines[key].set_color('black')\n",
    "\n",
    "plt.legend(fontsize=fontsize, frameon=True, loc='upper left')\n",
    " \n",
    "plt.savefig('parallelizability.pdf', transperant=True, bbox_inches='tight')\n",
    "# plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## EE-MBE comparision"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "n_groups = 3\n",
    "\n",
    "plt.style.use('seaborn-whitegrid')\n",
    "fontsize = 30\n",
    "label_fontsize = 18\n",
    "data_CO2 = tuple(data_eembe['CO2'])\n",
    "data_water = tuple(data_eembe['Water'])\n",
    "data_Hydratedion = tuple(data_eembe['Hydrated_ions'])\n",
    "\n",
    "# create plot\n",
    "fig, ax = plt.subplots(1,3)\n",
    "fig.set_figheight(10)\n",
    "fig.set_figwidth(14)\n",
    "index = np.arange(n_groups)\n",
    "index_label = tuple(['CO2','Water', 'Hydrated ions'])\n",
    "\n",
    "bar_width = 0.5\n",
    "opacity=1.0\n",
    "colors=[sns_blue,sns_green,sns_orange]\n",
    "labels = ['MBE','EE-MBE','PolBE']\n",
    "for i in range(n_groups):\n",
    "    ax[0].bar(index[i], data_CO2[i], bar_width,\n",
    "    alpha=opacity,\n",
    "    color=colors[i],\n",
    "    label=labels[i], edgecolor='black')\n",
    "\n",
    "for i in range(n_groups):\n",
    "    ax[1].bar(index[i], data_water[i], bar_width,\n",
    "    alpha=opacity,\n",
    "    color=colors[i],\n",
    "    label=labels[i], edgecolor='black')\n",
    "\n",
    "for i in range(n_groups):\n",
    "    ax[2].bar(index[i], data_Hydratedion[i], bar_width,\n",
    "    alpha=opacity,\n",
    "    color=colors[i],\n",
    "    label=labels[i], edgecolor='black')\n",
    "\n",
    "# plt.setp(ax,xticks=[0.,1.,2.],  xticklabels=['Vacuum','EE-MBE','PolBE'])\n",
    "# plt.xlabel('Number of procs', fontsize=18, **hfont)\n",
    "ax[0].set_ylabel('RMS Error per monomer (kJ/mol)', fontsize=fontsize)\n",
    "\n",
    "for axes in ax:\n",
    "    axes.tick_params(axis='both', which='major', labelsize=(fontsize-8))\n",
    "    axes.set_xticks([0.,1.,2.])\n",
    "    axes.set_xticklabels(['MBE','EE-MBE','PolBE'])\n",
    "    axes.grid(False)\n",
    "    for key, value in axes.spines.iteritems():\n",
    "        axes.spines[key].set_linewidth(1.0)\n",
    "        axes.spines[key].set_color('black')\n",
    "    \n",
    "# ax[0].text(0.6, 1.48,'(CO'+r'$_2$'+')'+r'$_{N}$', fontsize=fontsize)\n",
    "# ax[1].text(0.6, 5.75,'(H'+r'$_2$'+'O)'+r'$_{N}$', fontsize=fontsize)\n",
    "# ax[2].text(0.29, 23,'Ca'+r'$^{2+}$'+'(H'+r'$_2$'+'O)'+r'$_{N}$', fontsize=fontsize)\n",
    "# ax[2].text(0.3, 21.4,'OH'+r'$^-$'+'(H'+r'$_2$'+'O)'+r'$_{N}$', fontsize=fontsize)\n",
    "\n",
    "\n",
    "for i in range(n_groups):\n",
    "    ax[0].text(index[i]-0.15, data_CO2[i]+0.01, \"{:.1f}\".format(data_CO2[i]), color='black', fontsize=label_fontsize)\n",
    "\n",
    "for i in range(n_groups):\n",
    "    ax[1].text(index[i]-0.13, data_water[i]+0.08, \"{:.1f}\".format(data_water[i]), color='black', fontsize=label_fontsize)\n",
    "\n",
    "for i in range(n_groups):\n",
    "    ax[2].text(index[i]-0.17, data_Hydratedion[i]+0.25, \"{:.1f}\".format(data_Hydratedion[i]), color='black', fontsize=label_fontsize)\n",
    "\n",
    "# plt.yticks(fontsize=fontsize)\n",
    "\n",
    "ax[1].legend(fontsize=fontsize-7, frameon=True, loc='center',handletextpad=0.5, ncol=3, bbox_to_anchor=(0.53, 1.05)  )\n",
    "#\n",
    "# apply offset transform to all x ticklabels.\n",
    "# offset = 100\n",
    "# for label in ax[2].yaxis.get_majorticklabels():\n",
    "#     label.set_transform(label.get_transform() + offset)\n",
    "# plt.show() \n",
    "plt.savefig('EE-MBE.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/share/anaconda2/lib/python2.7/site-packages/matplotlib/font_manager.py:1331: UserWarning: findfont: Font family [u'Helvetica'] not found. Falling back to DejaVu Sans\n",
      "  (prop.get_family(), self.defaultFamily[fontext]))\n",
      "/usr/share/anaconda2/lib/python2.7/site-packages/matplotlib/font_manager.py:1331: UserWarning: findfont: Font family [u'Helvetica'] not found. Falling back to DejaVu Sans\n",
      "  (prop.get_family(), self.defaultFamily[fontext]))\n",
      "/usr/share/anaconda2/lib/python2.7/site-packages/matplotlib/font_manager.py:1331: UserWarning: findfont: Font family [u'Helvetica'] not found. Falling back to DejaVu Sans\n",
      "  (prop.get_family(), self.defaultFamily[fontext]))\n",
      "/usr/share/anaconda2/lib/python2.7/site-packages/matplotlib/font_manager.py:1331: UserWarning: findfont: Font family [u'Helvetica'] not found. Falling back to DejaVu Sans\n",
      "  (prop.get_family(), self.defaultFamily[fontext]))\n",
      "/usr/share/anaconda2/lib/python2.7/site-packages/matplotlib/font_manager.py:1331: UserWarning: findfont: Font family [u'Helvetica'] not found. Falling back to DejaVu Sans\n",
      "  (prop.get_family(), self.defaultFamily[fontext]))\n",
      "/usr/share/anaconda2/lib/python2.7/site-packages/matplotlib/font_manager.py:1331: UserWarning: findfont: Font family [u'Helvetica'] not found. Falling back to DejaVu Sans\n",
      "  (prop.get_family(), self.defaultFamily[fontext]))\n",
      "/usr/share/anaconda2/lib/python2.7/site-packages/matplotlib/font_manager.py:1331: UserWarning: findfont: Font family [u'Helvetica'] not found. Falling back to DejaVu Sans\n",
      "  (prop.get_family(), self.defaultFamily[fontext]))\n",
      "/usr/share/anaconda2/lib/python2.7/site-packages/matplotlib/font_manager.py:1331: UserWarning: findfont: Font family [u'Helvetica'] not found. Falling back to DejaVu Sans\n",
      "  (prop.get_family(), self.defaultFamily[fontext]))\n",
      "/usr/share/anaconda2/lib/python2.7/site-packages/matplotlib/font_manager.py:1331: UserWarning: findfont: Font family [u'Helvetica'] not found. Falling back to DejaVu Sans\n",
      "  (prop.get_family(), self.defaultFamily[fontext]))\n"
     ]
    }
   ],
   "source": [
    "# data to plot\n",
    "n_groups = 2\n",
    "data_vacuum = tuple(data_eembe.loc['Vacuum'].tolist()) \n",
    "data_polbe = tuple(data_eembe.loc['PolBE'].tolist()) \n",
    "data_ee = tuple(data_eembe.loc['EE-MBE'].tolist()) \n",
    "\n",
    "# create plot\n",
    "fig, ax1 = plt.subplots(figsize=(14,7))\n",
    "\n",
    "index1 = np.arange(n_groups)\n",
    "index_label = tuple(['CO'+r'$_{2}$','Water', 'Hydrated Ca'+r'$^{2+}$'])\n",
    "\n",
    "bar_width = 0.30\n",
    "opacity = 1.0\n",
    " \n",
    "plt.style.use('seaborn-whitegrid')\n",
    "# plt.figure(figsize=(14, 7), dpi=200, facecolor=\"white\")\n",
    "\n",
    "rects1 = ax1.bar(index1, data_vacuum[:-1], bar_width,\n",
    "alpha=opacity,\n",
    "color='blue',\n",
    "label='MBE')\n",
    " \n",
    "rects2 = ax1.bar(index1 + bar_width, data_ee[:-1], bar_width,\n",
    "alpha=opacity,\n",
    "color='green',\n",
    "label='EE-MBE')\n",
    "\n",
    "rects3 = ax1.bar(index1 + 2*bar_width, data_polbe[:-1], bar_width,\n",
    "alpha=opacity,\n",
    "color='orange',\n",
    "label='PolBE')\n",
    "ax1.grid(False)\n",
    "# ax1.set_xticks(index + bar_width, index_label1 )\n",
    "\n",
    "for label in ax1.xaxis.get_majorticklabels():\n",
    "    label.set_fontsize(18)\n",
    "\n",
    "for label in ax1.yaxis.get_majorticklabels():\n",
    "    label.set_fontsize(18)\n",
    "\n",
    "# ax1.fill_between(x, 0, 1, \n",
    "#                 facecolor='green', alpha=0.5)\n",
    "\n",
    "ax2 = ax1.twinx()  # instantiate a second axes that shares the same x-axis\n",
    "\n",
    "for label in ax2.yaxis.get_majorticklabels():\n",
    "    label.set_fontsize(18)\n",
    "    \n",
    "index2 = np.array([2.3])\n",
    "index_label2 = tuple(['hydrated'])\n",
    "\n",
    "hatch_pattern = ''\n",
    "rects1 = ax2.bar(index2, data_vacuum[-1], bar_width,\n",
    "alpha=opacity,\n",
    "color='blue',\n",
    "label='MBE', hatch=hatch_pattern)\n",
    " \n",
    "rects2 = ax2.bar(index2 + bar_width, data_ee[-1], bar_width,\n",
    "alpha=opacity,\n",
    "color='green',\n",
    "label='EE-MBE',hatch=hatch_pattern)\n",
    "\n",
    "rects3 = ax2.bar(index2 + 2*bar_width, data_polbe[-1], bar_width,\n",
    "alpha=opacity,\n",
    "color='orange',\n",
    "label='PolBE',hatch=hatch_pattern)\n",
    "ax2.grid(False)\n",
    "# ax1.fill_betweenx(1,2)\n",
    "# plt.axvspan(0, 2, facecolor='0.2', alpha=0.5)\n",
    "\n",
    "# plt.xlabel( fontsize=18, **hfont)\n",
    "ax1.set_ylabel('RMSE (kJ/mol)', fontsize=18, **hfont)\n",
    "# ax2.set_ylabel('RMSE (kJ/mol)', fontsize=18, **hfont)\n",
    "\n",
    "# ax1.set_xticks(np.array([0.0,1,2.3]) + bar_width, index_label, fontsize=18, **hfont )\n",
    "\n",
    "plt.xticks(np.array([0.0,1,2.3]) + bar_width, index_label, fontsize=18, **hfont )\n",
    "# plt.yticks(fontsize=18, **hfont )\n",
    "plt.axvline(x=2.)\n",
    "plt.legend(fontsize=18, frameon=True, loc='upper left')\n",
    " \n",
    "plt.savefig('EE-MBE2.pdf', transperant=True, bbox_inches='tight')\n",
    "# plt.show()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "## Timings"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "plt.figure(figsize=(12, 9), dpi=200, facecolor=\"white\")\n",
    "\n",
    "fontsize = 30\n",
    "label_fontsize = 18\n",
    "plt.tick_params(labelsize=18)\n",
    "\n",
    "# plt.ylim(-100.0, 60.0)\n",
    "plt.xlabel('Size of water cluster', fontsize=fontsize)\n",
    "plt.ylabel('Total fock diagonalization time (s)', fontsize=fontsize)\n",
    "xdata = np.arange(1,len(data_timings['PolBE','K-Build'].dropna())+1)\n",
    "xtick_labels = data_timings.index.tolist()\n",
    "# plt.plot(xdata, data_timings['PolBE','F2M'].dropna() ,'o-', label='PolBE',color=sns_orange,  linewidth=3)\n",
    "plt.plot(xdata, data_timings['SCF','F2M'].dropna() ,'o-', label='SCF',color=sns_gray ,  linewidth=3)\n",
    "plt.plot(xdata, data_timings['PolBE','F2M'].dropna() ,'o-', label='PolBE',color=sns_orange ,  linewidth=3)\n",
    "\n",
    "plt.legend(fontsize=fontsize, frameon=True)\n",
    "plt.xticks(tuple(xdata), xtick_labels, fontsize=fontsize )\n",
    "plt.yticks(fontsize=fontsize)\n",
    "ax = plt.gca()\n",
    "ax.set_yscale('log')\n",
    "\n",
    "for key, value in ax.spines.iteritems():\n",
    "    ax.spines[key].set_linewidth(1.0)\n",
    "    ax.spines[key].set_color('black')\n",
    "# plt.show()\n",
    "plt.savefig('f2m_timing.pdf', transperant=True, bbox_inches='tight')\n",
    "\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "plt.figure(figsize=(12, 9), dpi=200, facecolor=\"white\")\n",
    "\n",
    "fontsize = 30\n",
    "label_fontsize = 18\n",
    "plt.tick_params(labelsize=label_fontsize)\n",
    "\n",
    "# plt.ylim(-100.0, 60.0)\n",
    "plt.xlabel('Size of water cluster', fontsize=fontsize)\n",
    "plt.ylabel('Total K build time (s)', fontsize=fontsize)\n",
    "xdata = np.arange(1,len(data_timings['PolBE','K-Build'].dropna())+1)\n",
    "xtick_labels = data_timings.index.tolist()\n",
    "# plt.plot(xdata, data_timings['PolBE','F2M'].dropna() ,'o-', label='PolBE',color=sns_orange,  linewidth=3)\n",
    "plt.plot(xdata, data_timings['SCF','K-Build'].dropna() ,'o-', label='SCF',color=sns_gray ,  linewidth=3)\n",
    "plt.plot(xdata, data_timings['PolBE','K-Build'].dropna() ,'o-', label='PolBE',color=sns_orange ,  linewidth=3)\n",
    "\n",
    "plt.legend(fontsize=fontsize, frameon=True)\n",
    "plt.xticks(tuple(xdata), xtick_labels, fontsize=fontsize )\n",
    "plt.yticks(fontsize=fontsize)\n",
    "ax = plt.gca()\n",
    "ax.set_yscale('log')\n",
    "\n",
    "for key, value in ax.spines.iteritems():\n",
    "    ax.spines[key].set_linewidth(1.0)\n",
    "    ax.spines[key].set_color('black')\n",
    "# plt.show()\n",
    "plt.savefig('Kbuild_timing.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "plt.figure(figsize=(12, 9), dpi=200, facecolor=\"white\")\n",
    "\n",
    "fontsize = 30\n",
    "label_fontsize = 18\n",
    "plt.tick_params(labelsize=label_fontsize)\n",
    "\n",
    "# plt.ylim(-100.0, 60.0)\n",
    "plt.xlabel('Size of water cluster', fontsize=fontsize)\n",
    "plt.ylabel('Diagonalization time', fontsize=fontsize)\n",
    "xdata = np.arange(1,len(data_timings['PolBE','K-Build'].dropna())+1)\n",
    "xtick_labels = data_timings.index.tolist()\n",
    "# plt.plot(xdata, data_timings['PolBE','F2M'].dropna() ,'o-', label='PolBE',color=sns_orange,  linewidth=3)\n",
    "plt.plot(xdata, data_timings_percentage['SCF','F2M%'].dropna() ,'o-', label='SCF',color=sns_gray ,  linewidth=3)\n",
    "plt.plot(xdata, data_timings_percentage['PolBE','F2M%'].dropna() ,'o-', label='PolBE',color=sns_orange ,  linewidth=3)\n",
    "\n",
    "plt.legend(fontsize=fontsize, frameon=True)\n",
    "plt.xticks(tuple(xdata), xtick_labels, fontsize=fontsize )\n",
    "plt.yticks(fontsize=fontsize)\n",
    "ax = plt.gca()\n",
    "\n",
    "# manipulate\n",
    "yticks = ax.get_yticks()\n",
    "ax.set_yticklabels(['{:.0f}%'.format(x) for x in yticks])\n",
    "\n",
    "for key, value in ax.spines.iteritems():\n",
    "    ax.spines[key].set_linewidth(1.0)\n",
    "    ax.spines[key].set_color('black')\n",
    "    \n",
    "# plt.show()\n",
    "plt.savefig('f2m_percent_timing.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "plt.figure(figsize=(12, 9), dpi=200, facecolor=\"white\")\n",
    "\n",
    "fontsize = 30\n",
    "label_fontsize = 18\n",
    "plt.tick_params(labelsize=label_fontsize)\n",
    "\n",
    "# plt.ylim(-100.0, 60.0)\n",
    "plt.xlabel('Size of water cluster', fontsize=fontsize)\n",
    "plt.ylabel('K-build time', fontsize=fontsize)\n",
    "xdata = np.arange(1,len(data_timings['PolBE','K-Build'].dropna())+1)\n",
    "xtick_labels = data_timings.index.tolist()\n",
    "# plt.plot(xdata, data_timings['PolBE','F2M'].dropna() ,'o-', label='PolBE',color=sns_orange,  linewidth=3)\n",
    "plt.plot(xdata, data_timings_percentage['SCF','K-Build%'].dropna() ,'o-', label='SCF',color=sns_gray ,  linewidth=3)\n",
    "plt.plot(xdata, data_timings_percentage['PolBE','K-Build%'].dropna() ,'o-', label='PolBE',color=sns_orange ,  linewidth=3)\n",
    "\n",
    "plt.legend(fontsize=fontsize, frameon=True)\n",
    "plt.xticks(tuple(xdata), xtick_labels, fontsize=fontsize )\n",
    "plt.yticks(fontsize=fontsize)\n",
    "ax = plt.gca()\n",
    "\n",
    "# manipulate\n",
    "yticks = ax.get_yticks()\n",
    "ax.set_yticklabels(['{:.0f}%'.format(x) for x in yticks])\n",
    "\n",
    "for key, value in ax.spines.iteritems():\n",
    "    ax.spines[key].set_linewidth(1.0)\n",
    "    ax.spines[key].set_color('black')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('Kbuild_percent_timing.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Distance dependance V2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "plt.figure(figsize=(12, 9), dpi=200, facecolor=\"white\")\n",
    "\n",
    "fontsize = 30\n",
    "label_fontsize = 18\n",
    "plt.tick_params(labelsize=label_fontsize)\n",
    "\n",
    "plt.scatter(data_distance_dep['Distance'],data_distance_dep['MBE_2'].abs()*HARTREETOKJMOL, s=10, label='MBE', color=sns_blue)\n",
    "plt.scatter(data_distance_dep['Distance'],data_distance_dep['Embed_2'].abs()*HARTREETOKJMOL, s=10, label='PolBE', color=sns_orange)\n",
    "\n",
    "plt.xlabel('O '+r'$-$'+' O distance (Angstorms)', fontsize=fontsize)\n",
    "plt.ylabel('Magnitude of 2-body terms\\n(in kJ/mol)', fontsize=fontsize)\n",
    "\n",
    "ax = plt.gca()\n",
    "for key, value in ax.spines.iteritems():\n",
    "    ax.spines[key].set_linewidth(1.0)\n",
    "    ax.spines[key].set_color('black')\n",
    "\n",
    "plt.legend(fontsize=fontsize, frameon=True, markerscale=6)\n",
    "plt.xticks(fontsize=fontsize)\n",
    "plt.yticks(fontsize=fontsize)\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('dist_dep.pdf', transperant=True, bbox_inches='tight')\n",
    "\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Scaling of significant terms"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "from matplotlib.lines import Line2D\n",
    "\n",
    "plt.style.use('seaborn-whitegrid')\n",
    "plt.figure(figsize=(12, 9), dpi=200, facecolor=\"white\")\n",
    "\n",
    "fontsize = 30\n",
    "label_fontsize = 18\n",
    "\n",
    "def line(x, a, b):\n",
    "    return a*x+b\n",
    "xdata = np.array(data_sig_terms['MBE','log(n)'][2:])\n",
    "\n",
    "ydata_mbe4 = np.array(data_sig_terms['MBE','log(1e-4)'].tolist()[2:])\n",
    "ydata_mbe5 = np.array(data_sig_terms['MBE','log(1e-5)'].tolist()[2:])\n",
    "\n",
    "# ydata_mbe4 = np.array(data_sig_terms['MBE',4].tolist()[2:])\n",
    "# ydata_mbe5 = np.array(data_sig_terms['MBE',5].tolist()[2:])\n",
    "\n",
    "ydata_embed4 = np.array(data_sig_terms['Embed','log(1e-4)'].tolist()[2:])\n",
    "ydata_embed5 = np.array(data_sig_terms['Embed','log(1e-5)'].tolist()[2:])\n",
    "\n",
    "# ydata_embed4 = np.array(data_sig_terms['Embed',4].tolist()[2:])\n",
    "# ydata_embed5 = np.array(data_sig_terms['Embed',5].tolist()[2:])\n",
    "\n",
    "popt_mbe4, pcov_mbe4 = curve_fit(line, xdata, ydata_mbe4)\n",
    "popt_mbe5, pcov_mbe5 = curve_fit(line, xdata, ydata_mbe5)\n",
    "\n",
    "popt_embed4, pcov_embed4 = curve_fit(line, xdata, ydata_embed4)\n",
    "popt_embed5, pcov_embed5 = curve_fit(line, xdata, ydata_embed5)\n",
    "\n",
    "# popt_mbe4, pcov_mbe4 = curve_fit(line, xdata, np.log10(ydata_mbe4))\n",
    "# popt_mbe5, pcov_mbe5 = curve_fit(line, xdata, np.log10(ydata_mbe5))\n",
    "\n",
    "# popt_embed4, pcov_embed4 = curve_fit(line, xdata, np.log10(ydata_embed4))\n",
    "# popt_embed5, pcov_embed5 = curve_fit(line, xdata, np.log10(ydata_embed5))\n",
    "\n",
    "xline = np.arange(xdata[0], xdata[-1],0.1)\n",
    "yline_mbe4 = popt_mbe4[0] * xline + popt_mbe4[1]\n",
    "yline_mbe5 = popt_mbe5[0] * xline + popt_mbe5[1]\n",
    "yline_embed4 = popt_embed4[0] * xline + popt_embed4[1]\n",
    "yline_embed5 = popt_embed5[0] * xline + popt_embed5[1]\n",
    "\n",
    "plt.scatter(xdata, ydata_mbe4, color=sns_blue, label='MBE (1E-4)', marker='v')\n",
    "plt.scatter(xdata, ydata_mbe5, color=sns_blue, label='MBE (1E-5)', marker='o')\n",
    "\n",
    "plt.scatter(xdata, ydata_embed4, color=sns_orange, label='PolBE (1E-4)', marker='v')\n",
    "plt.scatter(xdata, ydata_embed5, color=sns_orange, label='PolBE (1E-5)', marker='o')\n",
    "\n",
    "plt.plot(xline, yline_mbe4, '-',color=sns_blue)\n",
    "plt.plot(xline, yline_mbe5, '-',color=sns_blue)\n",
    "\n",
    "plt.plot(xline, yline_embed4, '-',color=sns_orange)\n",
    "plt.plot(xline, yline_embed5, '-',color=sns_orange)\n",
    "\n",
    "legend_elements = [Line2D([0], [0], color=sns_blue, marker='v', lw=1, label='MBE ('+r'$10^{-4}$'+') Slope={:.2f}'.format(popt_mbe4[0])),\n",
    "                    Line2D([0], [0], color=sns_blue, marker='o', lw=1, label='MBE ('+r'$10^{-5}$'+') Slope={:.2f}'.format(popt_mbe5[0])), \n",
    "                  Line2D([0], [0], color=sns_orange, marker='v', lw=1, label='PolBE ('+r'$10^{-4}$'+') Slope={:.2f}'.format(popt_embed4[0])), \n",
    "                  Line2D([0], [0], color=sns_orange, marker='o', lw=1, label='PolBE ('+r'$10^{-5}$'+') Slope={:.2f}'.format(popt_embed5[0])),\n",
    "                  ] \n",
    "plt.legend(handles=legend_elements, fontsize=(fontsize-7), frameon=True)\n",
    "\n",
    "plt.ylim(2,4)\n",
    "plt.xlabel('Size of water cluster', fontsize=fontsize)\n",
    "plt.ylabel('Significant 2-body terms', fontsize=fontsize)\n",
    "ax = plt.gca()\n",
    "# ax.set_yscale('log')\n",
    "ax.set_xticklabels(['','32','','','64','','','128'], fontsize=fontsize)\n",
    "ax.set_yticklabels([r'$10^{2}$','','','',r'$10^{3}$','','','',r'$10^{4}$'], fontsize=fontsize)\n",
    "\n",
    "for key, value in ax.spines.iteritems():\n",
    "    ax.spines[key].set_linewidth(1.0)\n",
    "    ax.spines[key].set_color('black')\n",
    "\n",
    "# plt.show()\n",
    "\n",
    "plt.savefig('sig_terms.pdf', transperant=True, bbox_inches='tight')\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Graphs/.ipynb_checkpoints/graphs_SI-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import seaborn as sns; sns.set()\n",
    "import matplotlib.pyplot as plt\n",
    "import scipy\n",
    "from matplotlib.pyplot import figure\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Color schemes"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "pal = sns.color_palette(\"muted\").as_hex()\n",
    "pal = [str(x) for x in pal]\n",
    "sns_blue = pal[0]\n",
    "sns_orange = pal[1]\n",
    "sns_green = pal[2]\n",
    "sns_maroon = pal[3]\n",
    "sns_purple = pal[4]\n",
    "sns_brown = pal[5]\n",
    "sns_pink = pal[6]\n",
    "sns_gray = pal[7]\n",
    "sns_ochre = pal[8]\n",
    "sns_skyblue = pal[9]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Data read-in"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "data_emft = pd.read_excel('data_for_graphs.xlsx',sheetname='EMFT',header=[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "ename": "TypeError",
     "evalue": "'AxesSubplot' object does not support indexing",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mTypeError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-11-90bb112c4a34>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m()\u001b[0m\n\u001b[1;32m     49\u001b[0m                   \u001b[0mLine2D\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0msns_green\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarker\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'o'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlw\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m3\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'EMFT'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     50\u001b[0m                   Line2D([0], [0], color=sns_gray, marker='o', lw=3, label='SCF')] \n\u001b[0;32m---> 51\u001b[0;31m \u001b[0maxes\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlegend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mhandles\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mlegend_elements\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfontsize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mfontsize\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mframeon\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mTrue\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     52\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     53\u001b[0m \u001b[0maxes\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlegend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfontsize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mfontsize\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mframeon\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mTrue\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mTypeError\u001b[0m: 'AxesSubplot' object does not support indexing"
     ]
    }
   ],
   "source": [
    "from matplotlib.lines import Line2D\n",
    "fontsize =18\n",
    "\n",
    "plt.style.use('seaborn-whitegrid')\n",
    "\n",
    "plt.figure(figsize=(12, 9), dpi=200, facecolor=\"white\")\n",
    "\n",
    "\n",
    "fig = plt.gcf()\n",
    "axes = plt.gca()\n",
    "\n",
    "def plot_interpolated(x,y,interpolation_points=200):\n",
    "    # Pass in x-values, y-values to be interpolated and plotted on 'axes'\n",
    "    intp = scipy.interpolate.Akima1DInterpolator(x, y)\n",
    "    intp_x = np.linspace(x[0],x[len(x)-1],interpolation_points)\n",
    "    intp_y = intp(intp_x)\n",
    "    return intp_x, intp_y\n",
    "    \n",
    "x,  y = plot_interpolated(data_emft['Distance (A)'], data_emft['EMFTMI_BindE'])\n",
    "axes.plot(data_emft['Distance (A)'], data_emft['EMFTMI_BindE'],'o', label='EMFTMI',color=sns_orange,  linewidth=3)\n",
    "axes.plot(x,y,'-', label='EMFTMI',color=sns_orange,  linewidth=3)\n",
    "\n",
    "# x,  y = plot_interpolated(data_emft['Distance (A)'], data_emft['SCF_BindE'])\n",
    "# axes.plot(data_emft['Distance (A)'], data_emft['SCF_BindE'],'o', label='SCF',color=sns_gray,  linewidth=3)\n",
    "# axes.plot(x,y,'-', label='SCF',color=sns_gray,  linewidth=3)\n",
    "\n",
    "# x,  y = plot_interpolated(data_emft['Distance (A)'], data_emft['EMFT_BindE'])\n",
    "# axes.plot(data_emft['Distance (A)'], data_emft['EMFT_BindE'],'o', label='EMFT',color=sns_green,  linewidth=3)\n",
    "# axes.plot(x,y,'-', label='EMFT',color=sns_green,  linewidth=3)\n",
    "\n",
    "axes.set_ylabel('Binding Energy', fontsize=18)\n",
    "\n",
    "\n",
    "axes.tick_params(labelsize=18)\n",
    "\n",
    "axes.legend(fontsize=18, frameon=True)\n",
    "\n",
    "# Making border\n",
    "for key, value in axes.spines.iteritems():\n",
    "    axes.spines[key].set_linewidth(1.)\n",
    "    axes.spines[key].set_color('black')\n",
    "    \n",
    "# Formatting legend\n",
    "# axes.legend().get_frame().set_linewidth('1.0')\n",
    "# axes.legend().get_frame().set_edgecolor('black')\n",
    "\n",
    "\n",
    "legend_elements = [Line2D([0], [0], color=sns_orange, marker='o', lw=3, label='EMFTMI'), \n",
    "                  Line2D([0], [0], color=sns_green, marker='o', lw=3, label='EMFT'), \n",
    "                  Line2D([0], [0], color=sns_gray, marker='o', lw=3, label='SCF')] \n",
    "axes.legend(handles=legend_elements, fontsize=fontsize, frameon=True)\n",
    "\n",
    "axes.legend(fontsize=fontsize, frameon=True)\n",
    "\n",
    "# plt.savefig('water_PES_EMFT.png', transperant=True, bbox_inches='tight')\n",
    "plt.show()\n",
    "plt.close()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

